Sterile neutrino rates for general $M$, $T$, $\mu$, $k$: review of a theoretical framework

The temperature of sphaleron freeze-out, $T\approx 130$ GeV, sets a scale for mechanisms for generating lepton asymmetries and converting them to baryon asymmetry (leptogenesis). For Majorana masses $M \gg \pi T$, leptogenesis takes place in the non-relativistic regime, while for $M \ll \pi T$, the dynamics is ultrarelativistic. The intermediate case $M \sim \pi T$ is the most cumbersome, as no effective theory methods are available. We review the definitions of and provide integral representations for all rate coefficients and mass corrections of $\mathcal{O}(h_\nu^2)$ in this regime, such that the expressions extrapolate to known limits and are gauge independent to the order computed, both in the symmetric and the Higgs phase, for any helicity, momentum, and set of chemical potentials. Road signs towards a numerical evaluation are offered.

==> anc/matrix_elements.frm <==
*
* program matrix_elements.frm
*
* gives the matrix elements (A.9-12) in machine-readable format
* 
* Copyright (c) 2022 Mikko Laine 
* 
* This program is distributed under the terms of
* GNU General Public License <https://www.gnu.org/licenses/>.
* No warranty is expressed or implied. 
* 
* For bugs and other feedback, please contact <laine@itp.unibe.ch>.
* 
* The general syntax is that of FORM <https://www.nikhef.nl/~form/>. 
*
#-
*

off setup;
off statistics;

***************************************************************************
*************************** define variables ******************************
***************************************************************************

*
* mandelstam invariants: 
* 

 s s12 s13 s23;

*
* couplings: 
*

 s g1 g2 gtilde lambda cW sW c2W htop hbot; 

*
* CKM matrix elements: 
*

 s Vtb Vud Vus Vcd Vcs; 

*
* particle masses: 
*

 s M; 
 s mZ mW mgamma mphi mh mna mnb mea meb mla;
 s mtop mbot mqL mtR mbR mup mdown;

*
* four-vectors: 
*

 v E,I,K,P1,P2,P3;  

*
* phase space averages: 
*

 cf scat1to3; 

*
* propagator: 
*

 cf Sq; 

.global

***************************************************************************
************************ matrix elements squared **************************
***************************************************************************

 G [hadronic_symmetric] =

         + scat1to3(mla,-mqL,mtR)*12*htop^2 
           *s23*E.P1/Sq(s23,mphi)^2 

         + scat1to3(mla,-mbR,mqL)*12*hbot^2 
           *s23*E.P1/Sq(s23,mphi)^2
 ;


*************************************************************************** 


 G [hadronic_broken] =

         + scat1to3(mna,-mtop,mtop)*gtilde^2*
           (

           +mZ^2*(
              +8*sW^2*(3-4*sW^2)*mtop^2*I.P1
              -(3-4*sW^2)^2*(s13-mtop^2)*I.P2
              -16*sW^4*(s12-mtop^2)*I.P3
            )
                        /3/Sq(s23,mZ)^2


           +(3-8*sW^2)*mtop^2*(
                       +(s12-mtop^2)*I.P2
                       -(s13-mtop^2)*I.P3
                              )
                        /Sq(s23,mZ)/Sq(s23,mh)

           +3*mtop^2/2/mZ^2*E.P1*( 
                             +(s23-2*mZ^2)/Sq(s23,mZ)^2
                             +(s23-4*mtop^2)/Sq(s23,mh)^2
                            )

           )

*****

         + scat1to3(mna,-mup,mup)*2*gtilde^2*mZ^2*
           (
              -  (
                  +(3-4*sW^2)^2*s13*I.P2
                  +16*sW^4*s12*I.P3
                 )
               /3/Sq(s23,mZ)^2
           )

*****

         + scat1to3(mna,-mbot,mbot)*gtilde^2*
           (

           +mZ^2*( 
                +4*sW^2*(3-2*sW^2)*mbot^2*I.P1     
                -(3-2*sW^2)^2*(s13-mbot^2)*I.P2
                -4*sW^4*(s12-mbot^2)*I.P3
                  )/3/Sq(s23,mZ)^2


           -(3-4*sW^2)*mbot^2*(
                +(s12-mbot^2)*I.P2
                -(s13-mbot^2)*I.P3
                              )
                        /Sq(s23,mZ)/Sq(s23,mh)

           +3*mbot^2*E.P1/2/mZ^2*( 
                       + (s23 - 2*mZ^2)/Sq(s23,mZ)^2
                       + (s23 - 4*mbot^2)/Sq(s23,mh)^2
                                 )
            )

*****

         + scat1to3(mna,-mdown,mdown)*2*gtilde^2*mZ^2*
           (
           - ( 
              +(3-2*sW^2)^2*s13*I.P2
              +4*sW^4*s12*I.P3
             )
               /3/Sq(s23,mZ)^2
           )

*****

         + scat1to3(mea,-mbot,mtop)*3*g2^2*Vtb^2*
           (

             -2*mW^2*( 
                  +(s13-mtop^2)*I.P2
                  +(s12-mbot^2)*I.P3
                                )/Sq(s23,mW)^2

             +2*(mtop^2-mbot^2)*(
                  +(mtop^2 - mbot^2)*I.P1 
                  +(s12 - mbot^2)*I.P2 
                  -(s13 - mtop^2)*I.P3 
                                )/Sq(s23,mW)^2

             +((mtop^2+mbot^2)*(s23-2*mW^2)-(mtop^2-mbot^2)^2)*E.P1
                              /mW^2/Sq(s23,mW)^2
           )

*****

         + scat1to3(mea,-mdown,mup)*3*g2^2*mW^2
           *(Vud^2 + Vus^2 + Vcd^2 + Vcs^2)*
           (
             -2*( 
                  + s13*I.P2
                  + s12*I.P3 
                            )/Sq(s23,mW)^2
           )

 ;


***************************************************************************


 G [leptonic_symmetric] =

        +  scat1to3(mla,mgamma,mphi)*2*(g1^2+3*g2^2)
           *(

           - E.P1/Sq(s12,0)
           + (M^2-mphi^2)*(E.K+E.P1-E.P3)/Sq(s12,0)/Sq(s23,mphi) 
           - (E.P1 + E.K)/Sq(s23,mphi)
           - 2*mphi^2*E.P1/Sq(s23,mphi)^2

           )

 ;


***************************************************************************


 G [leptonic_broken] =

         + scat1to3(mna,-mW,mW)*g2^2
           *(

             -((mZ^2-4*mW^2)*(
                   8*mW^2*(s23+mZ^2)*I.P1
                -(2*s23-mZ^2+8*mW^2)*E.P1)
                -12*mW^4*E.P1
              )
                   /4/mW^2/Sq(s23,mZ)^2

             +(mZ^4-4*mW^2*mZ^2+12*mW^4)*(
                          (s13+mW^2)*I.P1
                +(2*s13+mZ^2-2*mW^2)*I.P2)/2/mW^2/Sq(s23,mZ)^2

             +((mZ^2-4*mW^2)*s23+12*mW^4)*E.P3/2/mW^2/Sq(s23,mZ)^2

             +(mh^4-4*mW^2*s23+12*mW^4)*E.P1/4/mW^2/Sq(s23,mh)^2

             - (mZ^2-2*mW^2)*s13*
                ((mh^2-mZ^2)*(I.P1+I.P2+I.P3)
                      + mh^2*(I.P2+I.P3))
                /2/mW^2/Sq(s23,mZ)/Sq(s23,mh)

             + (mZ^2-6*mW^2)*mW^2*
                ((mh^2-mZ^2)*(I.P1+2*I.P3)-2*s13*(I.P2+I.P3))
                /2/mW^2/Sq(s23,mZ)/Sq(s23,mh)

             - (mZ^4-12*mW^4)*
                ((mZ^2-mW^2-M^2)*I.P2 - mW^2*I.P3)
                /2/mW^2/Sq(s23,mZ)/Sq(s23,mh)

             +(4*mW^2*(
                        s12*I.P1
                +(s12+mW^2)*(I.P1+I.P2))
                -2*(s12*E.P1 + mW^2*(E.P1+E.P2))
                )/Sq(s12,0)^2

             +(2*(5*mZ^2+7*mW^2)*mW^2*I.P1
                     +(2*M^2-mZ^2-s12)*E.P1)
                    /Sq(s12,0)/Sq(s23,mZ)

             +(((mZ^2-2*mW^2)^2*s12+4*(2*mZ^2+mW^2)*mW^4)*I.P2
                     +(mZ^2+3*mW^2+M^2-s12)*mW^2*E.P2)
                    /mW^2/Sq(s12,0)/Sq(s23,mZ)

             +(2*(mZ^2*s23+(mZ^2-2*mW^2)*mW^2)*I.P3
                +9*mW^2*E.P3)/Sq(s12,0)/Sq(s23,mZ)

             +(4*mW^6*I.P1-(mZ^2*s12+2*mW^2*(mh^2-2*M^2))*E.P1)
                    /2/mW^2/Sq(s12,0)/Sq(s23,mh)

             -(((mZ^2-2*mW^2)*(mh^2+mZ^2)*s12-8*mW^6)*I.P2
                +2*(s12+mh^2+mW^2-M^2)*mW^2*E.P2)
                    /2/mW^2/Sq(s12,0)/Sq(s23,mh)

             -(4*(mh^2-2*mW^2)*mW^4*I.P3
                 +(mZ^2*s12-2*mW^4)*E.P3)
                    /2/mW^2/Sq(s12,0)/Sq(s23,mh)

           )

***** 

         + scat1to3(mna,mZ,mZ)*gtilde^2*
           (

           +mZ^2*( (s12+mZ^2)*I.P1
                  +(mZ^2-s12)*I.P2
              +(s12-mZ^2+M^2)*I.P3)/2/Sq(s12,0)^2

           +(mh^4-4*mZ^2*mh^2+12*mZ^4)*E.P1/8/mZ^2/Sq(s23,mh)^2

           -mZ^2*(2*mZ^2-M^2)*I.P1/Sq(s12,0)/Sq(s13,0)

           -mZ^2*((s12-mZ^2)*I.P2+(mZ^2-s13)*I.P3)
                         /Sq(s12,0)/Sq(s23,mh)

           -((s12-s13-M^2)*E.P1
      +(s12+mh^2-mZ^2-M^2)*E.P2
               +(s12-mZ^2)*E.P3)
                           /2/Sq(s12,0)/Sq(s23,mh)

           )
***** 

         + scat1to3(mna,mZ,mh)*gtilde^2*
           (

           -mZ^2*((2*mZ^2-mh^2)*I.P1+(s13-mh^2)*I.P3)/Sq(s23,mZ)^2

           -mh^2*((mh^2-mZ^2)*I.P1
                  +(s12-mZ^2)*I.P2
                  +(mh^2-s13)*I.P3)/2/Sq(s23,mZ)^2

           +(4*mZ^4-2*mZ^2*mh^2+mh^4)*E.P1/4/mZ^2/Sq(s23,mZ)^2

           -mZ^2*(E.P1+E.P2)/2/Sq(s12,0)^2

           -mZ^2*((s12-s13+M^2)*I.P1
                    +(mh^2-s13)*I.P2
                    +(s12-mZ^2)*I.P3)/Sq(s12,0)/Sq(s23,mZ)

           -((s12-s13+2*mh^2-M^2)*E.P1
                     +(s12 - M^2)*E.P2
                     +(s12-mZ^2)*E.P3)/2/Sq(s12,0)/Sq(s23,mZ)

           )

***** 

         + scat1to3(mna,mh,mh)*lambda*
           (
             +9*mh^2*E.P1/Sq(s23,mh)^2
           )

***** 

         + scat1to3(mea,mW,mZ)*gtilde^2*mW^2*
           (
           
          +(2*(8-15*sW^2+4*sW^4)*(s23+mW^2)
           +(9-8*sW^2)*s13+2*mW^2-mZ^2)
           *I.P1/Sq(s23,mW)^2

          +(2*(9-8*sW^2)*(M^2-s12)-9*s23+mZ^2+17*mW^2)
           *I.P2/Sq(s23,mW)^2

          +(sW^2*
           (8*c2W*(s23-mW^2)+(9-8*sW^2)*(2*s13-mZ^2))*I.P3 
           +(9-8*sW^2)*E.P3)/Sq(s23,mW)^2

          -((15*c2W^2-16*sW^6)*mZ^2*E.P1
             +2*(cW^2+c2W^2)*(s23-mW^2)*(2*E.P1+E.P2+E.P3))
                /2/mW^2/Sq(s23,mW)^2

          +(2*mZ^2*(s12*I.P1
                  +(s12+mW^2)*(I.P1+I.P2))
                  -s12*E.P1 
                  -mW^2*(E.P1+E.P2))/mZ^2/Sq(s12,0)^2

          +c2W^2*(
                  2*mW^2*(s13*I.P1
             +(s13+mZ^2)*(I.P1+I.P3))
                 -s13*E.P1
                 -mZ^2*(E.P1+E.P3))/mW^2/Sq(s13,0)^2

          +(
             2*mW^2*(5*mZ^2+7*mW^2)*I.P1
            -(mZ^2-2*M^2)*E.P1
           )/mZ^2/Sq(s12,0)/Sq(s23,mW)

          +( 
             2*(mZ^4+2*mW^2*mZ^2+3*mW^4)*I.P2
            -(2*mZ^2-6*mW^2-M^2)*E.P2
           )/mZ^2/Sq(s12,0)/Sq(s23,mW)

          +(
             2*(mZ^2-mW^2)*(s23+mW^2+mZ^2)*I.P3
            +9*mW^2*E.P3
            )/mZ^2/Sq(s12,0)/Sq(s23,mW)

          -c2W*(4*mW^2*(mZ^2-7*mW^2+4*sW^2*mW^2)*I.P1
             +c2W*(2*mW^2-mZ^2-2*M^2)*E.P1)
                                     /mW^2/Sq(s13,0)/Sq(s23,mW)

          -c2W*(4*mW^2*sW^2*(s23+mW^2+mZ^2)*I.P2
                +(mZ^2-10*mW^2+8*sW^2*mW^2)*E.P2)
                                     /mW^2/Sq(s13,0)/Sq(s23,mW)

          -c2W*(4*mW^2*(mZ^2-4*mW^2+3*sW^2*mW^2)*I.P3
                   -(c2W*(2*mZ^2+mW^2+M^2)+mZ^2)*E.P3)
                                     /mW^2/Sq(s13,0)/Sq(s23,mW)

          +4*c2W*((mW^2+mZ^2)*(2*I.P1+I.P2+I.P3)-E.P1)
                                     /Sq(s12,0)/Sq(s13,0)

           )

***** 

         + scat1to3(mea,mW,mgamma)*4*g2^2*sW^2*
           (

           +2*mW^2*(
                    (s23+mW^2)*I.P1
                   +2*(s12-M^2)*I.P3
                   )/Sq(s23,mW)^2

           -2*mW^2*E.P1/Sq(s23,mW)^2 

           +2*mW^2*( 
                        s23*I.P1
                      -mW^2*I.P2
                    +(s23+2*mW^2)*(I.P1+I.P2+I.P3)
                   )/Sq(s13,0)/Sq(s23,mW)

           -((s13-s12+2*mW^2-M^2)*E.P1
             +(s13-4*mW^2)*E.P2
             +(s13-mW^2-M^2)*E.P3
             )/Sq(s13,0)/Sq(s23,mW)

           )

***** 

         + scat1to3(mea,mW,mh)*g2^2*
           (

           -2*mW^2*((2*mW^2-mh^2)*I.P1+(s13-mh^2)*I.P3)/Sq(s23,mW)^2

           -mh^2*((mh^2-mW^2)*I.P1
                  +(s12-mW^2)*I.P2
                  +(mh^2-s13)*I.P3)/Sq(s23,mW)^2

           +(4*mW^4-2*mW^2*mh^2+mh^4)*E.P1/2/mW^2/Sq(s23,mW)^2

           -mW^2*(E.P1+E.P2)/Sq(s12,0)^2

           -2*mW^2*((s12-s13+M^2)*I.P1
                      +(mh^2-s13)*I.P2
                      +(s12-mW^2)*I.P3)/Sq(s12,0)/Sq(s23,mW)

           -((s12-s13+2*mh^2-M^2)*E.P1
                       +(s12-M^2)*E.P2
                      +(s12-mW^2)*E.P3)/Sq(s12,0)/Sq(s23,mW)
           )

*****

         +  scat1to3(mna,-mna,mna)*gtilde^2*mZ^2
         * (
                  -s13*I.P2/Sq(s12,mZ)/Sq(s23,mZ)

           )

*****

         +  scat1to3(mna,-mea,mea)*4*gtilde^2*c2W*mW^2
         * (
                  -s13*I.P2/Sq(s12,mW)/Sq(s23,mZ)
           )

*****
*
* the factor 3 in front corresponds to the sum over b
*

         +  3*scat1to3(mna,-mnb,mnb)*gtilde^2*mZ^2
         * (
                  -s13*I.P2/Sq(s23,mZ)^2
           )

*****
*
* the factor 3 in front corresponds to the sum over b
*

         +  3*scat1to3(mna,-meb,meb)*gtilde^2*mZ^2
         * (
               - (
                 +c2W^2*s13*I.P2
                +4*sW^4*s12*I.P3
                 )/Sq(s23,mZ)^2
           )

*****
*
* the factor 3 in front corresponds to the sum over b
*

         +  3*scat1to3(mea,-meb,mnb)*4*g2^2*mW^2
         * (
                 - s13*I.P2/Sq(s23,mW)^2
           )

 ;

*************************************************************************
***************************** print out *********************************
*************************************************************************

 b scat1to3 
   E I
   g1 g2 gtilde htop hbot lambda
   Vtb Vud Vus Vcd Vcs; 
   print +s;
*  print[];
.end
 
***************************************************************************
********************************* end *************************************
***************************************************************************

